Private federated learning on vertically partitioned data via entity resolution and additively homomorphic encryption

Consider two data providers, each maintaining private records of different feature sets about common entities. They aim to learn a linear model jointly in a federated setting, namely, data is local and a shared model is trained from locally computed updates. In contrast with most work on distributed learning, in this scenario (i) data is split vertically, i.e. by features, (ii) only one data provider knows the target variable and (iii) entities are not linked across the data providers. Hence, to the challenge of private learning, we add the potentially negative consequences of mistakes in entity resolution. Our contribution is twofold. First, we describe a three-party end-to-end solution in two phases ---privacy-preserving entity resolution and federated logistic regression over messages encrypted with an additively homomorphic scheme---, secure against a honest-but-curious adversary. The system allows learning without either exposing data in the clear or sharing which entities the data providers have in common. Our implementation is as accurate as a naive non-private solution that brings all data in one place, and scales to problems with millions of entities with hundreds of features. Second, we provide what is to our knowledge the first formal analysis of the impact of entity resolution's mistakes on learning, with results on how optimal classifiers, empirical losses, margins and generalisation abilities are affected. Our results bring a clear and strong support for federated learning: under reasonable assumptions on the number and magnitude of entity resolution's mistakes, it can be extremely beneficial to carry out federated learning in the setting where each peer's data provides a significant uplift to the other.

==> paper_plots/plot_all.py <==
import os
import pickle

import numpy as np
import pandas as pd

from pylab import savefig, plt, legend
import matplotlib as mpl
import seaborn as sns

# avoid Type 3 font error in the pdf
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42
mpl.rcParams['text.usetex'] = True

lw = 6
fontsize = 40
font = {'size': fontsize}
fontsize_legend = 25
# sns.set_style('darkgrid')
# sns.set_style("whitegrid", {'axes.grid' : False})
sns.set(style="ticks", palette="muted")

mpl.rcParams['axes.formatter.useoffset'] = False
mpl.rcParams['xtick.labelsize'] = 30
mpl.rcParams['ytick.labelsize'] = 30
mpl.rcParams['xtick.major.pad'] = 10
mpl.rcParams['ytick.major.pad'] = 10
mpl.rcParams['legend.fontsize'] = fontsize_legend
mpl.rcParams['axes.titlesize'] = 30

powers = {0: '0',
          10: '10',
          100: '100',
          1000: '1K',
          10000: '10K',
          100000: '100K',
          200000: '200K',
          300000: '300K',
          400000: '400K',
          500000: '500K',
          1000000: '1M',
          2000000: '2M',
          3000000: '3M',
          3500000: '3.5M',
          4000000: '4M',
          10000000: '10M'}

colors = {'logistic': 'green', 'Taylor': 'red', 'error': 'blue'}
linestyles = {'logistic': '-', 'Taylor': '-', 'error': '--'}
markers = {'logistic': 'o', 'Taylor': 'o', 'error': 'o'}

def zero_one(x):

    def error(x):
        if x <= 0.0:
            return 1.0
        else:
            return 0.0

    return [error(y) for y in x]


def logloss(x):
    return np.log(1 + np.exp(-x)) / np.log(2)


def taylor(x):
    return (np.log(2) - 0.5 * x + 0.125 * x ** 2) / np.log(2)


def loss_plot(where):

    x = np.linspace(-5, 5, 500)

    df = pd.DataFrame(data=np.column_stack((zero_one(x), logloss(x),
                                            taylor(x))), index=x)
    df.columns = ['error', 'logistic', 'Taylor']
    df.plot(linewidth=lw, style='-')

    plt.plot([0.0], [logloss(0.0)], marker='o', markersize=10)
    plt.yticks([0.0, 3.0, 6.0, 9.0])

    legend(prop={'size': fontsize_legend}, loc=(0.55, 0.5))
    savefig(where, bbox_inches='tight', tranparent=True)


def plot0(where):
    """Convergence profile of Taylor loss and logistic on MNIST"""

    with open('../taylor_benchmark/bench.pkl', 'r') as f:
        f = pickle.load(f)
    res = pd.DataFrame(f)
    res.set_index(['dataset'], inplace=True)

    res = res.replace('logloss', 'logistic')
    res = res.replace('taylor2', 'Taylor')

    grouped = res.groupby(level=['dataset'])

    for idx, group in grouped:
        data = idx

        fig = plt.figure()
        this_group = group[group['norm'] == 'standard']

        ax = fig.add_subplot(111)
        for scores, solver, C in zip(this_group['train_scores'],
                                     this_group['solver'],
                                     this_group['best_C']):
            label = "%s" % solver
            ax.plot(np.arange(len(scores)), scores, label=label,
                    color=colors[solver], ls='-', linewidth=lw,
                    marker='', markersize=10)

        for scores, solver, C in zip(this_group['test_acc'],
                                     this_group['solver'],
                                     this_group['best_C']):
            label = "test error"
            # helps visualizing overlapping curves
            if solver == 'logistic':
                ax.plot(np.arange(len(scores)), 1 - np.array(scores), label=label,
                        color=colors[solver], ls='--', linewidth=lw,
                        marker='', markersize=10)
            else:
                ax.plot(np.arange(len(scores)), 0.98 * (1 - np.array(scores)),
                        color=colors[solver], ls='--', linewidth=lw, label=label,
                        marker='', markersize=10)

        ax.set_xlabel('step (mini-batch)', fontsize=fontsize)
        ax.set_ylabel('loss', fontsize=fontsize)
        ax.set_ylim(0.0, 0.8)

        leg = ax.legend(fontsize=fontsize_legend, loc=(0.1, 0.75), ncol=2)
        leg.get_frame().set_alpha(0.0)

        sns.despine(ax=ax)

        # plt.title('convergence of Taylor loss')
        savefig(where + 'plot0.png', bbox_inches='tight', tranparent=True)


def plot12(where):

    data = pd.read_csv(where + 'plot12.csv', header=0)
    data['time for learning'] /= 60.

    # by # features
    data = data.sort_values(['num rows'], ascending=True)
    fig, ax = plt.subplots()
    for title, group in data.groupby('num features'):
        group.plot(x='num rows', y='time for learning', ax=ax, label=title,
                   linewidth=lw, style='.-', marker='^', markersize=10)
    ax.set_ylabel('time [min]', fontsize=fontsize)
    ax.set_xlabel('\# rows', fontsize=fontsize)
    ax.set_xticklabels(powers[t] for t in ax.get_xticks().tolist()
                       if t in powers)  # change ticks
    ax.set_yticks([0, 100, 200, 300])
    ax.set_xlim([0.0, np.max(data['num rows']) + 100000.])

    leg = ax.legend(fontsize=fontsize_legend, loc=(0.02, 0.36))
    leg.set_title('\#features', prop={'size': fontsize_legend})
    # ax.set_title('one learning epoch')
    sns.despine(ax=ax)
    savefig(where + 'plot1.png', bbox_inches='tight', tranparent=True)

    # by # rows
    data = data.sort_values(['num features'], ascending=True)
    fig, ax = plt.subplots()
    for title, group in data.groupby('num rows'):
        ax = group.plot(x='num features', y='time for learning', ax=ax,
                        label=powers[title],
                        linewidth=lw, style='.-', marker='^', markersize=10)
    ax.get_xaxis().set_major_formatter(mpl.ticker.ScalarFormatter())
    ax.set_ylabel('time [min]', fontsize=fontsize)
    ax.set_xlabel('\# features', fontsize=fontsize)
    ax.set_xlim([0.0, np.max(data['num features']) + 5.])
    ax.set_yticks([0, 100, 200, 300])
    leg = ax.legend(fontsize=fontsize_legend, loc=(0.02, 0.47), ncol=2)
    leg.set_title('\#rows', prop={'size': fontsize_legend})
    # ax.set_title('one learning epoch')
    sns.despine(ax=ax)
    savefig(where + 'plot2.png', bbox_inches='tight', tranparent=True)


def plot3(where):

    hashing = pd.read_csv(where + 'plot3_hash.csv', header=0, index_col=0)
    matching = pd.read_csv(where + 'plot3_match.csv', header=0)
    matching = matching.sort_values(['sizeA'], ascending=True)

    # the timing we want is hashing (for the respective size)
    # + average time of matching
    matching['time'] = (hashing.ix[matching['sizeA']].values +
                        hashing.ix[matching['sizeB']].values)
    # matching['time'] += (matching['time1'].values +
    #                      matching['time2'].values) / 2.
    matching['time'] += matching['time1'].values
    matching['time'] /= 60.


    fig, ax = plt.subplots()
    for title, group in matching.groupby('sizeB'):
        group.plot(x='sizeA', y='time', ax=ax, label=powers[title], style='.-',
                   linewidth=lw, marker='^', markersize=10, logy=True,
                   logx=True)
    ax.yaxis.set_major_formatter(mpl.ticker.FormatStrFormatter('%d'))
    ax.set_ylabel('time [min]', fontsize=fontsize)
    ax.set_xlabel('\#rows A', fontsize=fontsize)
    ax.set_xlim([800., np.max(matching['sizeA']) + 100000.])
    ax.set_ylim([0.1, np.max(matching['time']) * 20])
    ax.set_xticklabels(powers[t] for t in ax.get_xticks().tolist()
                       if t in powers)  # change ticks
    ax.set_yticklabels(powers[t] for t in ax.get_yticks().tolist() + [1000000]
                       if t in powers)  # change ticks
    leg = ax.legend(fontsize=fontsize_legend, loc=(0.02, 0.63), ncol=2)

    leg.set_title('\#rows B', prop={'size': fontsize_legend})
    # ax.set_title('entity resolution')
    sns.despine(ax=ax)
    savefig(where + 'plot3.png', bbox_inches='tight', tranparent=True)


if __name__ == '__main__':

    here = os.path.dirname(os.path.realpath(__file_p)) + '/'

    loss_plot(here + 'losses.png')
    plot0(here)
    plot12(here)
    plot3(here)


==> taylor_benchmark/aistats_exp.py <==
import pickle
import logging
import sys

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from sklearn.externals.joblib import delayed, Parallel
from sklearn.preprocessing import StandardScaler, MaxAbsScaler
# from sklearn.decomposition import TruncatedSVD

from data_utils import get_n1_datasets
from losses import cv
from losses import logloss, grad_logloss
from losses import taylor2, grad_taylor2

logging.basicConfig()

# globals
datasets = ['mnist', 'fake', 'iris', 'digits', 'bostonhouse', 'breastcancer',
            '20newspaper', 'diabetes', 'covtype']
solvers = ['logloss', 'taylor2']
# norm_list = [False, 'minmax', 'standard']
norm_list = ['standard']


def train(solver, dataset, norm, C_list, eta, max_iter, penalty='l2'):

    X_train, y_train, X_test, y_test = get_n1_datasets(dataset)

    print('Solving logistic regression with solver %s on %s'
          % (solver, dataset))

    test_scores = []
    train_scores = []
    test_acc = []
    test_auc = []

    # normalization?
    if norm:
        if norm == 'minmax':
            tr = MaxAbsScaler()
        elif norm == 'standard':
            mean = dataset not in ['rc1', '20newspaper']
            tr = StandardScaler(with_mean=mean)
        X_train = tr.fit_transform(X_train)
        X_test = tr.transform(X_test)

    if solver == 'logloss':
        loss = logloss
        grad_loss = grad_logloss
    elif solver == 'taylor2':
        loss = taylor2
        grad_loss = grad_taylor2

    this_res = dict(solver=solver, dataset=dataset, norm=norm,
                    n_samples=X_train.shape[0], n_features=X_train.shape[1])

    cv(this_res, loss, grad_loss, X_train, y_train, C_list, X_test,
       y_test, train_scores, test_scores, test_acc, test_auc, eta, max_iter)

    return this_res


def exp(C_list, eta, max_iter, n_jobs=1):

    out = Parallel(n_jobs=n_jobs, mmap_mode=None)(
        delayed(train)(solver, data, norm, C_list, eta=eta, max_iter=max_iter)
        for norm in norm_list for solver in solvers for data in datasets)

    with open('bench.pkl', 'w+') as f:
        pickle.dump(out, f)


def plot(isCV):

    with open('bench.pkl', 'r') as f:
        f = pickle.load(f)
    res = pd.DataFrame(f)
    res.set_index(['dataset'], inplace=True)

    grouped = res.groupby(level=['dataset'])

    colors = {'logloss': 'blue', 'taylor2': 'red', 'taylor4': 'green',
              'taylor6': 'grey', 'squareloss': 'black'}
    linestyles = {'logloss': '-', 'taylor2': '--', 'taylor4': ':',
                  'taylor6': ':', 'squareloss': '-'}
    markers = {'logloss': 's', 'taylor2': '^', 'taylor4': '*',
               'taylor6': 'P', 'squareloss': 's'}
    print(res)

    for idx, group in grouped:
        data = idx

        fig = plt.figure(figsize=(12, 12))

        # first row: norm=False
        this_group = group[group['norm'] == False]
        ax = fig.add_subplot(321)
        for scores, solver, C in zip(this_group['train_scores'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Loss on trainset (norm=none)')
        ax.set_ylim(0.0, 1.0)

        ax = fig.add_subplot(322)
        for scores, solver, C in zip(this_group['test_acc'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Accuracy on testset (norm=none)')
        ax.set_ylim(0.5, 1.0)
        ax.set_yscale('log')
        ax.legend()

        # second row: norm=standard
        this_group = group[group['norm'] == 'standard']

        ax = fig.add_subplot(323)
        for scores, solver, C in zip(this_group['train_scores'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Loss on trainset (norm=standard)')
        ax.set_ylim(0.0, 1.0)

        ax = fig.add_subplot(324)
        for scores, solver, C in zip(this_group['test_acc'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Accuracy on testset (norm=standard)')
        ax.set_ylim(0.5, 1.0)
        ax.set_yscale('log')
        ax.legend()

        # third row: norm=minamx
        this_group = group[group['norm'] == 'minmax']

        ax = fig.add_subplot(325)
        for scores, solver, C in zip(this_group['train_scores'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Loss on trainset (norm=minmax)')
        ax.set_ylim(0.0, 1.0)

        ax = fig.add_subplot(326)
        for scores, solver, C in zip(this_group['test_acc'], this_group['solver'], this_group['best_C']):
            label = "%s C=%.3f" % (solver, C)
            ax.plot(np.arange(len(scores)), scores, label=label, color=colors[solver], ls=linestyles[solver], marker=markers[solver])
        ax.set_xlabel('Steps')
        ax.set_ylabel('Accuracy on testset (norm=minmax)')
        ax.set_ylim(0.5, 1.0)
        ax.set_yscale('log')
        ax.legend()

        name = data
        if isCV:
            name += '_cv'
        name += '.png'
        plt.suptitle(name + " " + str(group['n_samples'].values[0]) + " x " +
                     str(group['n_features'].values[0]))
        fig.tight_layout()
        fig.subplots_adjust(top=0.9)
        plt.savefig('plots/' + name)
        plt.close(fig)


def main(argv):
    """Run `python approximation.py [cv]`
    With no param, C=0.1 (regularization strenght)
    With `cv` param, cross-validate in [100, 10, 1, 0.1, 0.01]
    """

    if len(argv) > 1 and argv[1] == 'cv':
        C_list = np.logspace(-2, 2, 5)
    else:
        C_list = [0.01]

    exp(n_jobs=2, C_list=C_list, eta=0.05, max_iter=100)
    plot(len(C_list) > 1)


if __name__ == '__main__':
    main(sys.argv)


==> taylor_benchmark/data_transf_hist.py <==
# What happens on the features distribution/range when we transform the data?

import matplotlib.pyplot as plt
import numpy as np

from sklearn.preprocessing import MinMaxScaler, StandardScaler
from sklearn.datasets import fetch_rcv1, fetch_20newsgroups_vectorized, load_iris
from sklearn.decomposition import TruncatedSVD

if __name__ == '__main__':

    for dataset in ['iris', 'rcv1', '20newspaper']:

        if dataset == 'iris':
            X = load_iris().data
            feats = [1, 2]
        elif dataset == 'rcv1':
            X = fetch_rcv1().data[:100, :5000].toarray()
            X = TruncatedSVD(n_components=15, random_state=10).fit_transform(X)
            feats = [2, 3, 10]
        elif dataset == '20newspaper':
            ng = fetch_20newsgroups_vectorized()
            X = ng.data[:100, :5000]
            X = TruncatedSVD(n_components=15, random_state=10).fit_transform(X)
            feats = [2, 3, 10]

        minmaxX = MinMaxScaler(feature_range=(-1, 1)).fit_transform(X)
        standardX = StandardScaler().fit_transform(X)

        for feature in feats:
            fig = plt.figure(figsize=(5, 5))
            ax = fig.add_subplot(111)

            ax.hist(X[:, feature], label='original', alpha=0.8, color='black')
            ax.hist(standardX[:, feature], label='standard', alpha=0.8)
            ax.hist(minmaxX[:, feature], label='minmax', alpha=0.8)
            plt.legend()

            plt.title('%s feature %d' % (dataset, feature))
            plt.savefig('plots/%s-feature-%d.png' % (dataset, feature))
            plt.close(fig)


==> taylor_benchmark/data_utils.py <==
import numpy as np
from sklearn.model_selection import train_test_split
from sklearn.datasets import fetch_mldata
from sklearn.datasets import fetch_rcv1, fetch_20newsgroups_vectorized

SEED = 1234
LOCAL_DATA_FOLDER = '~/scikit_learn_data'

max_samples, max_features = 5000, 5000


def stack_intercept(X):
    # add a column of ones for intercept
    X = np.hstack((X, np.ones((X.shape[0], 1))))


def get_n1_datasets(name, scale_features=False):
    """Load the available datasets.
    Labels should be in {0, 1}
    If scale_features=True, each column is scaled into [0, 1]
    """

    if name.lower() == 'iris':
        from sklearn.datasets import load_iris

        iris = load_iris()
        y = iris.target
        X = iris.data

        # Transform into 2 class
        y[y == 2] = 1
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=100,
                                                            random_state=SEED)

    elif name.lower() == 'digits':
        from sklearn.datasets import load_digits

        digits = load_digits()
        y = digits.target
        X = digits.images
        X = X.reshape(X.shape[0], X.shape[1] * X.shape[2])

        # Transform into 2 classes by odd vs. even
        y = np.array(y % 2 == 0, dtype=int)
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=1500,
                                                            random_state=SEED)

    elif name.lower() == 'mnist':
        mnist = fetch_mldata('MNIST original', data_home=LOCAL_DATA_FOLDER)
        y = mnist.target
        X = mnist.data

        # Transform into 2 classes by odd vs. even
        y = np.array(y % 2 == 0, dtype=int)
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=60000,
                                                            random_state=SEED)

    elif name.lower() == 'covtype':
        from sklearn.datasets import fetch_covtype

        covtype = fetch_covtype(data_home=LOCAL_DATA_FOLDER)
        y = covtype.target
        X = covtype.data

        # Transform into 2 classes by odd vs. even
        y = np.array(y % 2 == 0, dtype=int)
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=500000,
                                                            random_state=SEED)

    elif name.lower() == 'bostonhouse':
        from sklearn.datasets import load_boston

        boston = load_boston()
        y = boston.target
        X = boston.data

        # cast to binary
        y[y < 30] = -1
        y[y >= 30] = 1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=400,
                                                            random_state=SEED)

    elif name.lower() == 'breastcancer':
        from sklearn.datasets import load_breast_cancer

        breast_cancer = load_breast_cancer()
        y = breast_cancer.target
        X = breast_cancer.data

        # cast to {-1,1}
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=400,
                                                            random_state=SEED)

    elif name.lower() == 'diabetes':
        from sklearn.datasets import load_diabetes

        breast_cancer = load_diabetes()
        y = breast_cancer.target
        X = breast_cancer.data

        # cast to {-1,1}
        y[y < 150] = -1
        y[y >= 150] = 1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=400,
                                                            random_state=SEED)

    elif name.lower() == 'rcv1':

        rcv1 = fetch_rcv1()
        X = rcv1.data[:, :5000].toarray()

        # consider the binary classification problem 'CCAT' vs the rest
        ccat_idx = rcv1.target_names.tolist().index('CCAT')
        y = rcv1.target[:max_samples].tocsc()[:, ccat_idx].toarray().ravel().astype(np.float64)
        y[y == 0] = -1

        stack_intercept(X)

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=0.7,
                                                            random_state=SEED)

    elif name.lower() == '20newspaper':

        ng = fetch_20newsgroups_vectorized()
        X = ng.data[:, :max_features]

        y = ng.target
        # Transform in binary
        y_n = y.copy()
        y_n[y > 4] = 1
        y_n[y <= 16] = -1
        y = y_n
        # X = X.toarray()

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=10000,
                                                            random_state=SEED)

    elif name.lower() == 'fake':
        n_samples, n_features = 10 ** 4, 10 ** 2
        np.random.seed(0)
        X = np.random.randn(n_samples, n_features)
        w = np.random.randn(n_features)
        y = np.sign(X.dot(w))
        X += 1.4 * np.random.randn(n_samples, n_features)  # add noise
        X += 0.04  # this makes it correlated by adding a constant term

        X_train, X_test, y_train, y_test = train_test_split(X, y,
                                                            train_size=0.8,
                                                            random_state=SEED)

    else:
        raise ValueError('{} dataset does not exist'.format(name))

    return X_train, y_train, X_test, y_test


==> taylor_benchmark/losses.py <==
import numpy as np

from sklearn.metrics import roc_auc_score


def accuracy(w, X_test, y_test):
    y_pred = np.sign(X_test.dot(w))
    return np.mean(y_pred == y_test)


def phi(t):
    # logistic function, returns 1 / (1 + exp(-t))
    idx = t > 0
    out = np.empty(t.size, dtype=np.float)
    out[idx] = 1. / (1 + np.exp(-t[idx]))
    exp_t = np.exp(t[~idx])
    out[~idx] = exp_t / (1. + exp_t)
    return out


def logloss(w, X, y, alpha):
    # logistic loss function, returns Sum{-log(phi(t))}
    z = X.dot(w)
    yz = y * z
    idx = yz > 0
    out = np.zeros_like(yz)
    out[idx] = np.log(1 + np.exp(-yz[idx]))
    out[~idx] = (-yz[~idx] + np.log(1 + np.exp(yz[~idx])))
    out = out.sum() / X.shape[0] + .5 * alpha * w.dot(w)
    return out / np.log(2)


def grad_logloss(w, X, y, alpha):
    # gradient of the logistic loss
    z = X.dot(w)
    z = phi(y * z)
    z0 = (z - 1) * y
    grad = X.T.dot(z0) / X.shape[0] + alpha * w
    return grad / np.log(2)


def taylor2(w, X, y, alpha):
    # second order approximation of logloss
    z = X.dot(w) * y
    out = np.log(2) - z / 2. + z ** 2 / 8.
    out = out.mean() + .5 * alpha * w.dot(w)
    return out / np.log(2)


def grad_taylor2(w, X, y, alpha):
    z = X.dot(w) * y
    z = 0.5 + z / 4.  # approximation of phi
    z0 = (z - 1) * y
    grad_w = X.T.dot(z0) / X.shape[0] + alpha * w
    return grad_w / np.log(2)


def taylor4(w, X, y, alpha):
    # forth order approximation of logloss
    z = X.dot(w) * y
    out = np.log(2) - z / 2. + z ** 2 / 8. - z ** 4 / 192.
    out = out.mean() + .5 * alpha * w.dot(w)
    return out / np.log(2)


def grad_taylor4(w, X, y, alpha):
    z = X.dot(w) * y
    z = 0.5 + z / 4. - z ** 3 / 48.  # approximation of phi
    z0 = (z - 1) * y
    grad_w = X.T.dot(z0) / X.shape[0] + alpha * w
    return grad_w / np.log(2)


def taylor6(w, X, y, alpha):
    # sixth order approximation of logloss
    z = X.dot(w) * y
    out = np.log(2) - z / 2. + z ** 2 / 8. - z ** 4 / 192. + z ** 6 / 2880.
    out = out.mean() + .5 * alpha * w.dot(w)
    return out / np.log(2)


def grad_taylor6(w, X, y, alpha):
    z = X.dot(w) * y
    z = 0.5 + z / 4. - z ** 3 / 48. + z ** 5 / 480.  # approximation of phi
    z0 = (z - 1) * y
    grad_w = X.T.dot(z0) / X.shape[0] + alpha * w
    return grad_w / np.log(2)


def squareloss(w, X, y, alpha):
    # (1 - y w^T x)^2
    z = X.dot(w) * y
    out = (1. - z) ** 2
    out = .5 * out.mean() + .5 * alpha * w.dot(w)
    return out


def grad_squareloss(w, X, y, alpha):
    z = X.dot(w)
    z0 = (z - y)
    grad_w = X.T.dot(z0) / X.shape[0] + alpha * w
    return grad_w


def linearloss(w, X, y, alpha):
    # aka unhinged
    # (1 - y w^T x)
    z = X.dot(w) * y
    out = (1. - z)
    out = out.mean() + .5 * alpha * w.dot(w)
    return out


def grad_linearloss(w, X, y, alpha):
    grad_w = -X.T.dot(y) / X.shape[0] + alpha * w
    return grad_w


def sgd(loss, grad_loss, X_train, y_train, C, X_test, y_test,
        this_train_scores, this_test_scores, this_test_acc,
        this_test_auc, eta, max_iter=50):

    w = np.zeros(X_train.shape[1])

    def callback(w):
        this_train_scores.append(loss(w, X_train, y_train, C))
        this_test_scores.append(loss(w, X_test, y_test, 0.0))
        this_test_acc.append(accuracy(w, X_test, y_test))
        this_test_auc.append(roc_auc_score(y_test, X_test.dot(w)))

    for _ in range(max_iter):
        callback(w)
        w -= eta * grad_loss(w, X_train, y_train, C)


def cv(result, loss, grad_loss, X_train, y_train, C_list, X_test,
       y_test, train_scores, test_scores, test_acc, test_auc, eta,
       max_iter=50):

    best_acc = 0.0
    for C in C_list:

        this_train_scores, this_test_scores = [], []
        this_test_acc, this_test_auc = [], []

        sgd(loss, grad_loss, X_train, y_train, C, X_test, y_test,
            this_train_scores, this_test_scores, this_test_acc, this_test_auc,
            eta, max_iter)

        if best_acc <= this_test_acc[-1]:
            best_acc = this_test_acc[-1]
            result['best_C'] = C
            result['train_scores'] = list(this_train_scores)
            result['test_scores'] = list(this_test_scores)
            result['test_acc'] = list(this_test_acc)
            result['test_auc'] = list(this_test_auc)

            # test acc is on the model that with the smallest loss in training
            idx_smallest_loss = np.argmin(result['train_scores'])
            result['best_acc'] = result['test_acc'][idx_smallest_loss]
            result['best_auc'] = result['test_auc'][idx_smallest_loss]

